Classifying sleep-wake stages through recurrent neural networks using pulse oximetry signals

The regulation of the autonomic nervous system changes with the sleep stages causing variations in the physiological variables. We exploit these changes with the aim of classifying the sleep stages in awake or asleep using pulse oximeter signals. We applied a recurrent neural network to heart rate and peripheral oxygen saturation signals to classify the sleep stage every 30 seconds. The network architecture consists of two stacked layers of bidirectional gated recurrent units (GRUs) and a softmax layer to classify the output. In this paper, we used 5000 patients from the Sleep Heart Health Study dataset. 2500 patients were used to train the network, and two subsets of 1250 were used to validate and test the trained models. In the test stage, the best result obtained was 90.13% accuracy, 94.13% sensitivity, 80.26% specificity, 92.05% precision, and 84.68% negative predictive value. Further, the Cohen's Kappa coefficient was 0.74 and the average absolute error percentage to the actual sleep time was 8.9%. The performance of the proposed network is comparable with the state-of-the-art algorithms when they use much more informative signals (except those with EEG).

==> figuras/Hipnograma_vs_FC.m <==
clear all; close all; clc;

addpath('/home/rcasal/Documents/Doctorado/DeteccionApnea/CodigosApnea');
DBpath = '/home/rcasal/Database/DBProvisoria2/mat';
AHIpath = '/home/rcasal/Database/DBProvisoria2/oahi';
STAGEpath = '/home/rcasal/Database/DBProvisoria2/Staging';
flag = 0;
% [DBpath,AHIpath,STAGEpath,flag] = pc_database('ramiro','p2');    %opciones hal, ramiro, notebookRamiro

% load DB
[filename,oahi] = loadDatabase(DBpath, AHIpath, STAGEpath,flag);

Dir=dir(DBpath); Dir=Dir(3:end);
n = length(filename);

thr = 5;                        % Umbral!

i=6;

[SaO2, HR, OxStat] = loadSignal(filename(i),0);
stage=csvread(['shhs1-',num2str(filename(i)),'-staging.csv'],1, 0);
HR = OutlierDetection(HR,OxStat);
SaO2 = OutlierDetection(SaO2,OxStat);

% Normalizo
%     HR = (HR-mean(HR))/std(HR);
%     SaO2 = (SaO2-mean(SaO2))/std(SaO2);

% Codifico en sleep (1) y awake(0).
x = stage(:,1);
stageB = stage(:,2);
stageB(stageB==2) = 1;
stageB(stageB==3) = 1;
stageB(stageB==4) = 1;
stageB(stageB==5) = 1;

t = [1:length(HR)]/60/60;
f2=figure; plot(t,HR,'b','LineWidth',1.1); hold on;
L=length(stageB);
plot(([1:L]*30-30)/60/60,~stageB*20+0.02+30,'k','LineWidth',1.5);
legend('HR','Hipnogram');
xlim([0 8]); ylim([30 115])
xlabel('Time (hs)'); ylabel('HR (bpm)');
set(gca,'ytick', [50 80 110 140]);
%     legend('FC','Hipnograma');
% text(1.5,20,'W','Interpreter','latex') 
% text(1.5, 1,'S','Interpreter','latex') 

% Create textbox
annotation(f2,'textbox',...
    [0.900976290097629 0.32 0.0683403068340307 0.0658436213991775],...
    'String',{'W'},...
    'Interpreter','latex',...
    'FitBoxToText','off',...
    'EdgeColor','none');

% Create textbox
annotation(f2,'textbox',...
    [0.905160390516039 0.17 0.0683403068340307 0.0658436213991775],...
    'String','S',...
    'Interpreter','latex',...
    'FitBoxToText','off',...
    'EdgeColor','none');

savefig(f2,'/home/rcasal/Dropbox/Doctorado/Complexity2017/Artículo/figuras/FCvsHipnograma.fig');
set(gcf,'PaperPositionMode','auto')


==> figuras/ejemplo_hipnograma.m <==
clear all;
close all;
clc
pcte_bueno = load('pcte_279.mat')
pcte_medio = load('pcte_468.mat')

f1 = figure(); 
subplot(221);
plot(pcte_bueno.t, ~pcte_bueno.y_i,'k','LineWidth',1.5);
set(gca,'ytick', [], 'xtick', []);
ylim([-0.2 1.2]); xlim([0 8]);
% ylabel('PSG', 'Interpreter', 'latex');
% Create textbox
annotation(f1,'textbox',[0.02 0.84 0.06 0.06],'String',{'$\mathrm{W}_{PSG}$'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none');
annotation(f1,'textbox',[0.02 0.61 0.06 0.06],'String',{'$\mathrm{S}_{PSG}$'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none');
% annotation(f1,'textbox',[0.01 0.70 0.06 0.06],'String',{'PSG'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none', 'Orientation', 'vertical');
title('$\mathbf{E_2}=0.2\%$', 'Interpreter','latex');
subplot(223);
plot(pcte_bueno.t, ~pcte_bueno.preds_i,'k','LineWidth',1.5);
set(gca,'ytick', [],'xtick', [0 4 8]);
ylim([-0.2 1.2]); xlim([0 8]);
% Create textbox
annotation(f1,'textbox',[0.02 0.36 0.06 0.06],'String',{'$\mathrm{W}_{pred}$'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none');
annotation(f1,'textbox',[0.02 0.13 0.06 0.06],'String',{'$\mathrm{S}_{pred}$'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none');
xlabel('Time (hs)','Interpreter', 'latex')
% ylabel('Prediction', 'Interpreter', 'latex');

subplot(222);
plot(pcte_medio.t, ~pcte_medio.y_i,'k','LineWidth',1.5);
set(gca,'ytick', [], 'xtick', []);
ylim([-0.2 1.2]); xlim([0 8]);
% Create textbox
% annotation(f1,'textbox',[0.46 0.84 0.06 0.06],'String',{'$\mathrm{W}_{PSG}$'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none');
% annotation(f1,'textbox',[0.46 0.61 0.06 0.06],'String',{'$\mathrm{S}_{PSG}$'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none');
title('$\mathbf{E_2}=7.8\%$', 'Interpreter','latex');

subplot(224);
plot(pcte_medio.t, ~pcte_medio.preds_i,'k','LineWidth',1.5);
set(gca,'ytick', [],'xtick', [0 4 8]);
ylim([-0.2 1.2]); xlim([0 8]);
% Create textbox
% annotation(f1,'textbox',[0.46 0.36 0.06 0.06],'String',{'$\mathrm{W}_{pred}$'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none');
% annotation(f1,'textbox',[0.46 0.13 0.06 0.06],'String',{'$\mathrm{S}_{pred}$'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none');

xlabel('Time (hs)', 'Interpreter', 'latex')




% %%
% %
% %   OTRA OPCIÓN
% %

% f1 = figure(); 
% subplot(121);
% plot(pcte_bueno.t, ~pcte_bueno.y_i + 1.5, 'k','LineWidth',1.5); hold on;
% plot(pcte_bueno.t, ~pcte_bueno.preds_i, 'k','LineWidth',1.5);
% set(gca,'ytick', [],'xtick', [0 4 8]);
% ylim([-0.2 2.7]); xlim([0 8]);
% % ylabel('PSG', 'Interpreter', 'latex');
% % Create textbox
% annotation(f1,'textbox',[0.02 0.84 0.06 0.06],'String',{'$\mathrm{S}_{PSG}$'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none');
% annotation(f1,'textbox',[0.02 0.58 0.06 0.06],'String',{'$\mathrm{W}_{PSG}$'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none');
% title('$\mathbf{E_2}=0.2\%$', 'Interpreter','latex');
% xlabel('Time (hs)', 'Interpreter', 'latex')
% 
% subplot(122);
% plot(pcte_medio.t, ~pcte_medio.y_i + 1.5, 'k','LineWidth',1.5); hold on;
% plot(pcte_medio.t, ~pcte_medio.preds_i, 'k','LineWidth',1.5);
% set(gca,'ytick', [],'xtick', [0 4 8]);
% ylim([-0.2 2.7]); xlim([0 8]);
% % Create textbox
% annotation(f1,'textbox',[0.02 0.42 0.06 0.06],'String',{'$\mathrm{S}_{PSG}$'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none');
% annotation(f1,'textbox',[0.02 0.16 0.06 0.06],'String',{'$\mathrm{W}_{PSG}$'},'Interpreter','latex','FitBoxToText','off','EdgeColor','none');
% title('$\mathbf{E_2}=7.8\%$', 'Interpreter','latex');
% xlabel('Time (hs)', 'Interpreter', 'latex')


%% GUARDAR 


savefig(f1,'ejemplo_hipnograma.fig');
set(gcf,'PaperPositionMode','auto')


==> figuras/imprimirFigura.m <==
clear all; clc; close all;
addpath('/home/rcasal/Dropbox/Doctorado/TransBiomedEng2019/1_TBE_Casal2019/figuras/matlab-fig-printing');
% % % OPCION 1: 6 Figuras

exps = {'exp02a', 'exp02b', 'exp02c', 'exp04a', 'exp04b', 'exp04c'};

for i = 1:6
    exp = exps{i};
    f1 = openfig(['training_net_', exp, '.fig']);


    width = 12;
    height = 12;

    %- Figure name:
    filename = ['training_net_', exp, '.pdf'];

    %- Activate removal of margins (off by default)
    remove_margin = true;

    print_figure (filename, width, height,'Margin',[0 0],'Box','off',...
        'FontSize', 10)

    close all; 

end

% % OPCION 2: 1 Figuras
% f3 = openfig('training_net_all.fig');
% 
% width = 9*2;
% height = 7*2;
% 
% %- Figure name:
% filename = 'training_net_all.pdf';
% 
% %- Activate removal of margins (off by default)
% remove_margin = true;
% 
% print_figure (filename, width, height,'Margin',[0 0],'Box','off')
% 


% Bland Altman
f2 = openfig('BA.fig');

width = 9;
height = 7;

%- Figure name:
filename = 'BA.pdf';

%- Activate removal of margins (off by default)
remove_margin = true;

print_figure (filename, width, height,'Margin',[0 0],'Box','off')



% ejemplo_hipnograma
f4 = openfig('ejemplo_hipnograma.fig');

width = 9;
height = 8;

%- Figure name:
filename = 'ejemplo_hpnograma.pdf';

%- Activate removal of margins (off by default)
remove_margin = true;

print_figure (filename, width, height,'Margin',[0 0],'Box','off')

==> figuras/matlab-fig-printing/demo_print_figure.m <==
% Demo script to illustrate the use of print_figures.
%
% See the different subfunctions in the file to see different use cases.
%
% RFL
% July 2016

function demo_print_figure (SELECT_EXAMPLE)

    if nargin < 1
        SELECT_EXAMPLE = 1;
    end

    switch SELECT_EXAMPLE
      case 1
        % Basic example
        example_1 ()
      case 2
        % More advanced example
        example_2 ()
      case 3
        % Example with subplots
        example_3 ()
      case 4
        % Example with images
        example_4 ()
      case 5
        % Example printing a separate label
        example_5 ()
    end

end
%-------------------------------------------------------------------------------
function example_1 ()
% Basic example.

    N = 1000;  % number of points
    [xx, yyu, yyl] = batman (N);

    %- Make plot:
    figure (1)
    plot (xx, yyu, 'b', xx, yyl, 'b')
    grid on
    title ('Batman function')
    xlabel ('x')
    ylabel ('y')

    %- Figure size in centimeters
    %- (it can be included in the paper without stretching):
    width = 7;
    height = 5;

    %- Figure name:
    filename = 'figure1.pdf';

    %- Activate removal of margins (off by default)
    remove_margin = true;

    print_figure (filename, width, height, 'RemoveMargin', remove_margin)
end
%-------------------------------------------------------------------------------
function example_2 ()
% More advanced example.
% Change fontsize, specify format explicitly.

    N = 1000;  % number of points
    [xx, yyu, yyl] = batman (N);

    %- Make plot:
    figure (1)
    plot (xx, yyu, 'b', xx, yyl, 'b')
    grid on
    title ('Batman function')
    xlabel ('x')
    ylabel ('y')


    width = 18;
    height = 10;
    filename = 'figure2';

    %- Font size for all objects with the text property (the default is 8)
    fontsize = 14;

    %- File format driver to be used by matlab (see doc print):
    fformat = '-depsc2';

    print_figure (filename, width, height, ...
                  'FontSize', fontsize, ...
                  'FileFormat', fformat, ...
                  'RemoveMargin', true)

end
%-------------------------------------------------------------------------------
function example_3 ()
% Example with subplots
% DO NOT activate the RemoveMargin option when using subplots.

    N = 1000;  % number of points
    [xx, yyu, yyl] = batman (N);

    figure (1)
    for i = 1 : 4
        subplot (2, 2, i)
        plot (xx, yyu, 'b', xx, yyl, 'b')
        xlabel ('x')
        ylabel (sprintf ('y_%-i', i))
    end

    width = 14;
    height = 10;
    filename = 'figure3.pdf';

    print_figure (filename, width, height)

end
%-------------------------------------------------------------------------------
function example_4 ()
% Print an image using the opengl renderer.

    N = 1000;  % number of points
    [xx, yyu, yyl] = batman (N);

    figure (1)
    area (xx, yyu, 'FaceColor', 'k', 'ShowBaseline', 'off')
    hold on
    area (xx, yyl, 'FaceColor', 'k', 'ShowBaseline', 'off')
    hold off
    set (gcf, 'Color', 0.4 * [1 1 1])
    set (gca, 'Color', 'y', ...
              'XTick', [], 'Ytick', [])
    width = 14;
    height = 10;
    filename = 'figure4.pdf';
    print_figure (filename, width, height, ...
                  'Renderer', 'opengl', ...
                  'Resolution', 600, ...
                  'KeepBackgroundColor', true)
end
%-------------------------------------------------------------------------------
function example_5 ()
% Print a plot and the legend in a separate file.
    N = 1000;  % number of points
    [xx, yyu, yyl] = batman (N);

    markers = {'b', 'r'};
    leg_text = {'upper half', 'lower half'};

    %- Make plot:
    figure (1)
    plot (xx, yyu, markers{1})
    hold on
    plot (xx, yyl, markers{2})
    grid on
    title ('Batman function')
    xlabel ('x')
    ylabel ('y')

    width = 7;  % cm
    height = 5; % cm

    filename_fig = 'figure5.pdf';
    filename_leg = 'legend_figure_5.pdf';

    % Print figure
    print_figure (filename_fig, width, height, 'RemoveMargin', true)

    % Build and print legend:
    solo_legend (markers, leg_text, 'Orientation', 'horizontal')
    print_figure (filename_leg, 8, 1.5)

end
%-------------------------------------------------------------------------------
function [x, f_up, f_low] = batman (n)
% Creates the batman function using n points.

    x = linspace (-7, 7, n);

    w = 3 * sqrt (1 - (x / 7) .^ 2);
     h = (3 * (abs (x + 1 / 2) + abs (x - 1 / 2) + 6) - 11 * (abs (x + 3 / 4)  + ...
          abs (x - 3 / 4))) / 2;
    l = (x + 3) / 2 - 3 / 7 * sqrt (10) * sqrt (4 - (-x - 1) .* 2) + ...
        6 / 7 * sqrt (10);
    r = (3 - x) / 2 - 3 / 7 * sqrt (10) * sqrt (4 - (x - 1) .* 2) + ...
        6 / 7 * sqrt (10);

    %    h = zeros (size (h));

    f_up = (h - l) .* H (x + 1) + (r - h) .* H (x - 1) + ...
           (l - w) .* H (x + 3) + (w - r) .* H (x - 3) + w;
    f_low = (abs (x / 2) + sqrt (1 - (abs (abs (x) - 2) - 1) .^ 2) - ...
             (3 * sqrt (33) - 7) .* x .^ 2 / 112 + ...
             3 * sqrt (1 - (x / 7) .^ 2) - 3  ) / 2 .* ...
            (sign (x + 4) - sign (x - 4)) - ...
            3 * sqrt (1 - (x / 7) .^ 2);

end  % function batman

function y = H(x)
% Heaviside step function
    y = x >= 0;
end
%-------------------------------------------------------------------------------


==> figuras/matlab-fig-printing/print_figure.m <==
function print_figure (filename, width, height, varargin)
% function print_figure (name, width, height, 'OptionName', option)
% Prints a figure to a given format so that it has:
%    - The desired width and height (in centimeters)
%    - A fixed fontsize in all text.
%    - No white margin around the figure.
%
% Inputs:
%  - filename: target filename. Extension determines format.
%  - width:  figure widht in centimeters
%  - height: figure height in centimeters
%
% Optional inputs (key value pairs):
%  - 'FontSize': fixed font size to be used by all objects
%  with a text property.
%      = 8 (default) | Positive number
%  - 'Box': set the box of the axes on or off.
%      = 'on' (default)| 'off'
%  - 'Handle': handle of the figure to print.
%      = gcf (default) | figure handle
%  - 'FileFormat': format to be used when printing.
%      = string with valid matlab driver. If not specified, it is determined
%        from the extension of filename.
%        If this fails, the default is '-dpdf'.
%  - 'Renderer': renderer to be used.
%      = '-painters' (default) | '-opengl'
%  - 'Resolution': resolution of produced image (for opengl renderer)
%      = auto (default) | Positive number
%  - 'RemoveMargin': enable removal of margins.
%                    Don't activate if figure has subplots!!
%      = false (default) | true
%  - 'Margin': fraction of the figure size to be added as margin. The margin
%              affects the paper size, not the figure (i.e. the content will be
%               of size width x height but the paper will be a little larger).
%      = [0 0] (default) | 2 x 1 vector of positive numbers
%  - 'KeepBackgroundColor': if false, the figure will be plotted with a white
%                           background. If true, the figure's background will
%                           be used.
%      = false (defaul) | true
% Get the newest version from:
%     https://github.com/rleonarduzzi/matlab-fig-printing
%
% Copyright Roberto Fabio Leonarduzzi, February 2016

%-------------------------------------------------------------------------------
% Default parameters
fighan = gcf;
use_box = 'on';
font_size = 8;
renderer = '-painters';
resolution = [];
flag_remove_margin = false;  % Do not enable with subplots!
xmargin = 0;
ymargin = 0;
flag_set_background_color = true;
%-------------------------------------------------------------------------------
% Determine file format from input name
% This is overriden if format is explicitly provided.

idx_ext = find (filename == '.', 1, 'last') + 1 : length (filename);
extension = filename (idx_ext);
flag_using_default_file_format = false;
switch extension
  case 'pdf'
    file_format = '-dpdf';
  case 'bmp'
    file_format = '-dbmp';
  case 'eps'
    file_format = '-depsc2';
  case 'hdf'
    file_format = '-dhdf';
  case {'jpg', 'jpeg'}
    file_format = '-djpeg';
  case 'pgm'
    file_format = '-dpgm';
  case 'png'
    file_format = '-dpng';
  case 'ppm'
    file_format = '-dppm';
  case {'tiff', 'tif'}
    file_format = '-dtiff';
  otherwise
    flag_using_default_file_format = true;
    file_format = '-dpdf';
end
%-------------------------------------------------------------------------------
% Input parsing

iarg = 1;
while iarg < length (varargin)
    if strcmpi (varargin{iarg}, 'Box') && strcmpi (varargin{iarg + 1}, 'off')
        use_box = 'off';
        iarg = iarg + 2;
    elseif strcmpi (varargin{iarg}, 'FontSize')
        if ~isscalar (varargin{iarg+1})
            error ('Font size must be a number.');
        end
        font_size = varargin{iarg+1};
        iarg = iarg + 2;
    elseif strcmpi (varargin{iarg}, 'FileFormat')
        if ~ischar (varargin{iarg+1})
            error ('FileFormat a string.');
        end
        file_format = varargin{iarg+1};
        flag_using_default_file_format = false;
        iarg = iarg + 2;
    elseif strcmpi (varargin{iarg}, 'Handle')
        if ~isscalar (varargin{iarg+1})
            error ('Figure handle must be a number.');
        end
        fighan = varargin{iarg+1};
        iarg = iarg + 2;
    elseif strcmpi (varargin{iarg}, 'Renderer')
        if ~ischar (varargin{iarg + 1})
            error ('Renderer must be a string')
        end
        renderer = varargin{iarg + 1};
        iarg = iarg + 2;
        if renderer(1) ~= '-'
            renderer = strcat ('-', renderer);
        end
        if ~strcmp (renderer, '-painters') && ~strcmp (renderer, '-opengl')
            error ('Renderer must be either ''painters'' or ''opengl''')
        end
    elseif strcmpi (varargin{iarg}, 'Resolution')
        if ~isscalar (varargin{iarg + 1})
            error ('Resolution must be a scalar')
        end
        resolution = sprintf ('-r%i', varargin{iarg + 1});
        iarg = iarg + 2;
    elseif strcmpi (varargin{iarg}, 'RemoveMargin')
        if ~islogical (varargin{iarg + 1})
            error ('Resolution must be a logical')
        end
        flag_remove_margin = varargin{iarg + 1};
        iarg = iarg + 2;
    elseif strcmpi (varargin{iarg}, 'Margin')
        if ~isvector(varargin{iarg + 1}) && length (varargin{iarg + 1}) ~= 2
            error ('Resolution must be a 2x1 vector')
        end
        xmargin = varargin{iarg + 1}(1);
        ymargin = varargin{iarg + 1}(2);
        iarg = iarg + 2;
    elseif strcmpi (varargin{iarg}, 'KeepBackgroundColor')
        if ~islogical(varargin{iarg + 1})
            error ('FigureColor must be a logical')
        end
        flag_set_background_color = ~varargin{iarg + 1};
        iarg = iarg + 2;
    else
        iarg = iarg + 1;
    end
end

% If resolution was specified and renderer is painters, change it to opengl
if ~isempty (resolution) && strcmp (renderer, '-painters')
    warning (['Resolution was specified but renderer is painters. ' ...
              'I''m changing it to opengl'])
    renderer = '-opengl';
end

if flag_using_default_file_format
    warning (['File extension not recognized and file format not specified.'...
              ' Using default: pdf'])
end

% TODO add more supported figures properties as key-value pairs

%-------------------------------------------------------------------------------

% Copy figure and work on the copy
newfig = copyobj (fighan, 0);

% Get handle to children axes.
children_axes = findall(newfig, 'type', 'axes');
nchildren = length (children_axes);

% Store children axes' limits. Later they will be restored because shrinking
% the figure sometimes changes the limits.
for ich = length (children_axes) : -1 : 1
    limix(ich, :) = get (children_axes(ich), 'XLim');
    limiy(ich, :) = get (children_axes(ich), 'YLim');
end

if flag_set_background_color
    set (newfig, 'Color', [1 1 1])
end

% Make figure respect background color when printed:
set (gcf, 'InvertHardcopy', 'off')

% Change box and fontsize of children axes
set (children_axes, 'Box', use_box )
set (children_axes, 'FontUnits', 'points', 'FontSize', font_size )

% Fix fontsize of all children with text property.
set (findall (newfig, 'type', 'text'), 'FontSize', font_size)

% Use cm as the unit for all what follows.
set (newfig, 'Units', 'centimeters')

%get(newfig, 'Position') % debugging
% Fix size and position
set (newfig, 'Position', [ 0 0 width height])

if flag_remove_margin
    set (children_axes, 'Units', 'normalized')

    % Get TightInset
    if length (children_axes) == 1
        tins = get (children_axes, 'TightInset');;
    else
        % This contemplates the case of superimposed axes like in plotyy
        tins = max (cell2mat (get (children_axes, 'TightInset')), [], 1);
    end
    
    epsi = 0.02;
    newpos(1:2) = tins(1:2) + epsi;
    newpos(3) = 1 - (tins(1) + tins(3)) - 2 * epsi;
    newpos(4) = 1 - (tins(2) + tins(4)) - 2 * epsi;
    set (children_axes, 'Position', newpos)
end
%get(newfig, 'Position') %  debugging

% Make figure size in paper the same than on the screen
%set (newfig, 'PaperPositionMode', 'auto')
             
screen_pos = get (newfig, 'Position');
screen_pos(1:2) = [0 0] + screen_pos(3:4) .* [xmargin ymargin] ./ 2;
set (newfig, 'PaperUnits', get(newfig, 'Units'), ...
             'PaperSize', screen_pos(3:4) .* [1 + xmargin 1 + ymargin], ...
             'PaperPositionMode', 'manual', ...
             'PaperPosition', screen_pos )

% Restore axes limits in case they have been changed.
for ich = 1 : nchildren
    set (children_axes(ich), 'XLim', limix(ich,:), 'YLim', limiy(ich, :))
end

% Save the figure in pdf format
print_params = {newfig, file_format, renderer, resolution, '-loose', filename};
print (print_params{:})

close (newfig)

return
%---------------------------------------------
% KLUDGE matlab2010-11 in linux uses an ugly temporal name as the pdf title.
% Try to use pdftk to use filename as title.

% TODO verificar si pdftk está instalado
try
    % Quito la ruta del nombre:
    titulo = nombre(find (nombre == '/', 1, 'last') + 1 : end);

    % Obtengo los metadatos del pdf:
    % Tengo que limpiar la variable LD_LIBRARY_PATH porque matlab la llena con
    % sus direcciones y eso hace que pdftk intente usar la libstdc de matlab, que
    % en algunas versiones produce un error. El cambio debería ser local al shell
    % temporal que abre la función unix y no debería afectar otras cosas.
    cmd = sprintf ('LD_LIBRARY_PATH=""; pdftk %s dump_data', nombre);
    [status, result] = unix (cmd);
    %result

    % Busco la posición del nombre viejo y la reemplazo por título
    [tokext] = regexp (result, ...
                       'InfoKey: Title\nInfoValue: ([^\n]+)\n', ...
                       'tokenExtents');
    result = strcat (result(1 : tokext{1}(1) - 1), ...
                     titulo, ...
                     result(tokext{1}(2) + 1  : end));
%- result(ini : fin) = [];
%-
%- % Escribo el nombre nuevo (tengo que usar sprintf para que interprete los \n):
%- result = sprintf ('%sInfoBegin\nInfoKey: Title\nInfoValue: %s\n', result, titulo);
%- %result

    % Guardo los metadatos y modifico el pdf
    fid = fopen ('tmp_info_pdf.txt', 'w');
    fwrite (fid, result);
    fclose (fid);


    cmd = sprintf (['LD_LIBRARY_PATH="";' ...
                    'pdftk %s update_info tmp_info_pdf.txt '...
                    'output tmp_salida.pdf'], nombre);
    system (cmd);
    system (sprintf ('mv tmp_salida.pdf %s', nombre));
    system ('rm tmp_info_pdf.txt');
end


==> figuras/matlab-fig-printing/solo_legend.m <==
function [fig_han] = solo_legend (markers, labels, varargin)
% function [hf] = solo_legend (markers, labels, varargin)
%
% Builds a figure containing only a legend with the specified markers and
% labels. 
%
% It is useful when several printed figures with the same legend are needed.
%
% RFL, 23/01/2015

% Display warning if version is larger than 9.0 (2016a)
% Since strcmp returns a logical in matlab, use a workaround to do a
% lexicographical comparison:
tmp = sort ({version, '9.0'});
if strcmp (tmp{1}, '9.0')
    warning ('This function does not work properly in Matlab 2016 or later')
end


% Default values for optional parameters:
orientation = 'horizontal';
box = 'on';
linewidth = 0.5;
interpreter = 'tex';
% Input argument parsing:
ii = 1;
indiv_prop = [];
while ii < length (varargin)
    if strcmpi (varargin{ii}, 'Orientation')
        orientation = varargin{ii + 1};
        ii = ii + 1;
    elseif strcmpi (varargin{ii}, 'Box')
        box = varargin{ii + 1};
        ii = ii + 1;
    elseif strcmpi (varargin{ii}, 'LineWidth')
        linewidth = varargin{ii + 1};
        ii = ii + 1;
    elseif strcmpi (varargin{ii}, 'Interpreter')
        interpreter = varargin{ii + 1};
        ii = ii + 1;
    elseif strcmpi (varargin{ii}, 'IndivProp')
        % varargin{ii + 1}: property name
        % varargin{ii + 2}: cell array of values for each marker
        indiv_prop = [indiv_prop ; 
                      {varargin{ii + 1}} {varargin{ii+2}}];
        ii = ii + 2;
    end
    ii = ii + 1;
end

hf = figure;

% Build dummy plots with given markers, then make invisible
hold on
for ii = 1 : length (markers)
    extra_opt = {};
    for io = 1 : size (indiv_prop, 1)
        extra_opt(:, io) = {indiv_prop{io, 1} ; indiv_prop{io, 2}{ii}};
    end
    plot ([0 0], [1 1], markers{ii}, 'LineWidth', linewidth, extra_opt{:})
end
hold off
hl = legend (labels, 'Orientation', orientation, 'Interpreter', interpreter);
set (hl, 'Box', box)

% Make the axis and drawings invisible
set (get (gca, 'Children'), 'Visible', 'off')
axis off

% Change figure size according to legend
set (hl, 'Units', 'pixels')
set (hf, 'Units', 'pixels')

% Legends in Matlab 2014b don't have OuterPosition
if verLessThan ('matlab', '8.4')
    posleg = get (hl, 'OuterPosition');
else
    posleg = get (hl, 'Position');
end
posfig = get (hf, 'Position');
posleg(1 : 2) = [1 1];
posfig(3 : 4) = posleg(3 : 4);

% KLUDGE: For some reason I still don't understand, printing cuts off the 
% beggining of the legend. I add some margin to avoid this.
margin = [5 5];
posfig(3 : 4) = posfig(3 : 4) + margin;
posleg(1 : 2) = posleg(1 : 2) + margin;

set (hl, 'Position', posleg)
set (hf, 'Position', posfig)

if nargout >= 1
    fig_han = hf;
end

==> figuras/matlab-fig-printing/tst/test_file_formats.m <==
function test_file_formats()
% Function to test that print_figures works for all specified file-formats.
% 
% RFL,
% February 2015

addpath ..
    
% Save output files in output_dir.
% Create if it doesn't exist
output_dir = '~/tmp';
flag_delete_output_dir = false;
if ~exist (output_dir, 'dir')
    mkdir (output_dir);
    flag_delete_output_dir = true;
end

base_filename = strcat ('tst_print_figure_', date);

% The last one should test the default case.
wanted_extensions = { 'pdf'
                    'bmp',
                    'eps',
                    'hdf',
                    'jpg',
                    'jpeg',
                    'pgm',
                    'png',
                    'ppm',
                    'tiff',
                    'tif',
                    'sarasa'
                    };

wanted_formats = {  '-dpdf',
                    '-dbmp',
                    '-depsc2',
                    '-dhdf',
                    '-djpeg',
                    '-djpeg'
                    '-dpgm',
                    '-dpng',
                    '-dppm',
                    '-dtiff',
                    '-dtiff'
                    '-dpdf',
                 };

% Extensions that matlab appends to each format:
automatic_extensions = { 'pdf',
                         'bmp',
                         'eps',
                         'hdf',
                         'jpg',
                         'jpg',
                         'pgm',
                         'png',
                         'ppm',
                         'tif',   
                         'tif',   
                         'pdf',
                   };

% Data to be plotted
xx = 0 : 0.01 : 10 * pi;
yy = sin (xx);

width = 7; 
height = 5;

%-------------------------------------------------------------------------------
wanted_mime_types = {};
gotten_mime_types = {};
idx_error = [];
for ie = 1 : length (wanted_extensions)
    % First print forcing the file format and verify the mime type
    figure
    plot (xx, yy)
    xlabel ('x')
    ylabel ('y')
    title ('title')
    filename = fullfile (output_dir, ...
                         strcat (base_filename));
    print_figure (filename, width, height, [], 'FileFormat', ...
                  wanted_formats{ie})
    filename = strcat (filename, '.', automatic_extensions{ie});
    wanted_mime_types{ie} = get_mime_type (filename);

    system (sprintf ('rm %s', filename));
    
    % Then print providing the extension and get mime type
    figure
    plot (xx, yy)
    xlabel ('x')
    ylabel ('y')
    title ('title')
    filename = fullfile (output_dir, ...
                         strcat (base_filename, '.', wanted_extensions{ie}));
    print_figure (filename, width, height)
    gotten_mime_types{ie} = get_mime_type (filename);
    
    system (sprintf ('rm %s', filename));
end

if flag_delete_output_dir
    system (sprintf ('rmdir %s', filename));
end

%-------------------------------------------------------------------------------
% Now compare the mime types
error_msg = '';
for ie = 1 : length (wanted_extensions)
    if ~strcmp (gotten_mime_types{ie}, wanted_mime_types{ie})
        tmp = sprintf (['------------\n' ...
                        'There were errors in extension %s.\n' ...
                        'Wanted MIME %s.\n' ...
                        'Gotten MIME %s.\n'], wanted_extensions{ie}, ...
                       wanted_mime_types{ie}, gotten_mime_types{ie});
        error_msg = strcat (error_msg, tmp);
    end
end

if numel (error_msg) == 0
    fprintf ('\ntest_file_formats: There were NO errors.\n\n')
else
    fprintf ('\ntest_file_formats: found %i errors. Transcript:\n\n%s\n', ...
             numel (error_msg), error_msg)
end

end  % function test_file_formats
    
function [mime] = get_mime_type (file)
    cmd = sprintf ('file -I %s', file);
    [~, output] = system (cmd);
    tok = regexp (output, '.*:\s*(.*);', 'tokens');
    assert (numel (tok) == 1)
    mime = tok{1};
end

==> figuras/training_net.m <==
% % OPCION 1: 6 Figuras
clear all; close all; clc; addpath(genpath('../../../ExpDeepLearning/sleep_rnn_exp/trainmodels/trainingTables/'))
exps = {'exp02a', 'exp02b', 'exp02c', 'exp04a', 'exp04b', 'exp04c'};

for i = 1:6
    exp = exps{i};
    file_train = ['train_', exp, '.txt'];
    file_test = ['test_', exp, '.txt'];

    [Epoch_train,Phase_train,mini_batch_train,loss_train,acc_train,se_train,...
        sp_train,pre_train,npv_train,~] = read_table(file_train);
    [Epoch_test,Phase_test,mini_batch_test,loss_test,acc_test,se_test,...
        sp_test,pre_test,npv_test,~] = read_table(file_test);

    Epoch_train = Epoch_train+1; 
    Epoch_test = Epoch_test+1;

    [accBest, accPos] = max(acc_test);
    accPos=accPos;

    f1 = figure;
    subplot(221);
    plot(Epoch_train, acc_train,'b--', 'LineWidth',2); hold on;
    plot(Epoch_test, acc_test, 'r', 'LineWidth',2);
    plot(accPos,acc_test(accPos),'ko', 'MarkerSize',6,'MarkerFaceColor','k');
    legend('Train','Val','Best Model','Location', 'South')
    ylabel('Acc','Interpreter','latex');
    ylim([0.7,1]);
    subplot(222);
    plot(Epoch_train, loss_train,'b--', 'LineWidth',2); hold on;
    plot(Epoch_test, loss_test, 'r', 'LineWidth',2);
    plot(accPos,loss_test(accPos),'ko', 'MarkerSize',6,'MarkerFaceColor','k');
    ylabel('CE Loss','Interpreter','latex'); 
    ylim([0,0.6]);
    subplot(223);
    plot(Epoch_train, sp_train,'b--', 'LineWidth',2); hold on;
    plot(Epoch_test, sp_test, 'r', 'LineWidth',2);
    plot(accPos,sp_test(accPos),'ko', 'MarkerSize',6,'MarkerFaceColor','k');
    ylabel('Sp','Interpreter','latex'); xlabel('Epochs','Interpreter','latex');
    ylim([0.2,1]);
    subplot(224); plot(Epoch_train, se_train,'b--', 'LineWidth',2); hold on;
    plot(Epoch_test, se_test, 'r', 'LineWidth',2);
    plot(accPos,se_test(accPos),'ko', 'MarkerSize',6,'MarkerFaceColor','k');
    ylabel('Se','Interpreter','latex'); xlabel('Epochs','Interpreter','latex');
    ylim([0.2,1]);
    
    namefig = ['/home/rcasal/Dropbox/Doctorado/TransBiomedEng2019/1_TBE_Casal2019/figuras/training_net_', ...
        exp, '.fig'];
    savefig(f1,namefig);
    set(gcf,'PaperPositionMode','auto')
end 

% OPCION 2: 1 Figuras
% clear all; close all; clc; addpath(genpath('../../../ExpDeepLearning/sleep_rnn_exp/trainmodels/trainingTables/'))
% exps = {'exp02a', 'exp02b', 'exp02c', 'exp04a', 'exp04b', 'exp04c'};
% 
% f1 = figure;
% for i = 1:6
%     exp = exps{i};
%     file_train = ['train_', exp, '.txt'];
%     file_test = ['test_', exp, '.txt'];
% 
%     [Epoch_train,Phase_train,mini_batch_train,loss_train,acc_train,se_train,...
%         sp_train,pre_train,npv_train,~] = read_table(file_train);
%     [Epoch_test,Phase_test,mini_batch_test,loss_test,acc_test,se_test,...
%         sp_test,pre_test,npv_test,~] = read_table(file_test);
% 
%     Epoch_train = Epoch_train+1; 
%     Epoch_test = Epoch_test+1;
% 
%     [accBest, accPos] = max(acc_test);
%     accPos=accPos;
% 
%     subplot(4,6,i);
%     plot(Epoch_train, acc_train,'b--', 'LineWidth',2); hold on;
%     plot(Epoch_test, acc_test, 'r', 'LineWidth',2);
%     plot(accPos,acc_test(accPos),'ko', 'MarkerSize',6,'MarkerFaceColor','k');
%     if i==1
%         ylabel('Acc');
%     end
%     ylim([0.7,1]);
%     subplot(4,6,i+6);
%     plot(Epoch_train, loss_train,'b--', 'LineWidth',2); hold on;
%     plot(Epoch_test, loss_test, 'r', 'LineWidth',2);
%     plot(accPos,loss_test(accPos),'ko', 'MarkerSize',6,'MarkerFaceColor','k');
%     if i==1
%         ylabel('CE Loss'); 
%     end
%     ylim([0,0.6]);
%     subplot(4,6,i+12);
%     plot(Epoch_train, sp_train,'b--', 'LineWidth',2); hold on;
%     plot(Epoch_test, sp_test, 'r', 'LineWidth',2);
%     plot(accPos,sp_test(accPos),'ko', 'MarkerSize',6,'MarkerFaceColor','k');
%     if i==1
%         ylabel('Sp'); 
%     end
%     ylim([0.2,1]);
%     subplot(4,6,i+18);
%     plot(Epoch_train, se_train,'b--', 'LineWidth',2); hold on;
%     plot(Epoch_test, se_test, 'r', 'LineWidth',2);
%     plot(accPos,se_test(accPos),'ko', 'MarkerSize',6,'MarkerFaceColor','k');
%     if i==1
%         ylabel('Se'); 
%     end
%     xlabel('Epochs');
%     if i==6
%         legend('Train','Val','Best Model','Location', 'South')
%     end
%     ylim([0.2,1]);
% end 
% 
% namefig = ['/home/rcasal/Dropbox/Doctorado/TransBiomedEng2019/1_TBE_Casal2019/figuras/training_net_all.fig'];
% savefig(f1,namefig);
% set(gcf,'PaperPositionMode','auto')
